AttriGuard: A Practical Defense Against Attribute Inference Attacks via Adversarial Machine Learning

Users in various web and mobile applications are vulnerable to attribute inference attacks, in which an attacker leverages a machine learning classifier to infer a target user's private attributes (e.g., location, sexual orientation, political view) from its public data (e.g., rating scores, page likes). Existing defenses leverage game theory or heuristics based on correlations between the public data and attributes. These defenses are not practical. Specifically, game-theoretic defenses require solving intractable optimization problems, while correlation-based defenses incur large utility loss of users' public data. In this paper, we present AttriGuard, a practical defense against attribute inference attacks. AttriGuard is computationally tractable and has small utility loss. Our AttriGuard works in two phases. Suppose we aim to protect a user's private attribute. In Phase I, for each value of the attribute, we find a minimum noise such that if we add the noise to the user's public data, then the attacker's classifier is very likely to infer the attribute value for the user. We find the minimum noise via adapting existing evasion attacks in adversarial machine learning. In Phase II, we sample one attribute value according to a certain probability distribution and add the corresponding noise found in Phase I to the user's public data. We formulate finding the probability distribution as solving a constrained convex optimization problem. We extensively evaluate AttriGuard and compare it with existing methods using a real-world dataset. Our results show that AttriGuard substantially outperforms existing methods. Our work is the first one that shows evasion attacks can be used as defensive techniques for privacy protection.

==> figs/ClassifierNoPrior/Privacy-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[3.219,3.5,4.0,4.5,5.0,5.5,6.0]
lrnmra=[1.73,11.84,24.1,31.54,36.04,38.79,40.44]
lrmra=[1.73,11.84,24.1,31.54,36.04,38.79,40.44]
nnnmra=[1.645,11.29,22.977,30.07,34.37,36.98,38.56]
nnmra=[1.645,11.29,22.977,30.07,34.37,36.98,38.56]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')
plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='lower right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(3.219,6.0)
plt.ylim(0.0,0.43)
plt.xticks([3.219,4.0,5.0,6.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./equation3_precision.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/ClassifierNoPrior/Privacy-Utility.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[3.219,3.5,4.0,4.5,5.0,5.5,6.0]
lrnmra=[4.35,3.29,2.0,1.22,0.743,0.454,0.279]
lrmra=[3.6	,2.73,1.66,1.009,0.616,0.38,0.233]
nnnmra=[5.748,4.34,2.64,1.60,0.977,0.596,0.366]
nnmra=[3.91,2.952,1.794,1.092,0.666,0.408,0.251]
labels=[1,10,20,30,40,50]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')
plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(3.219,6.0)
plt.ylim(0.0,6.0)
plt.xticks([3.219,4.0,5.0,6.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Utility Loss")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./equation3_appadded.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/ClassifierNoPrior/Utility-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0.1, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 5.5, 6.0]
lrnmra=[41.69,36.48,29.96,23.45,17.30,12.77,9.43,7.59,6.53,5.84,5.25,4.84,4.50]
lrmra=[41.62,36.11,29.22,22.33,15.97,11.34,7.76,5.97,4.98,3.30,3.67,3.13,2.70]
nnnmra=[41,35.74,30.48,25.23,19.97,14.71,9.87,6.12,3.71,2.51,2.15,1.91,1.76]
nnmra=[40.15,36.79,32.57,28.36,24.15,19.93,15.72,12.32,9.76,7.54,6.07,5.31,4.76]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')
plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.1,6.0)
plt.ylim(0.0,0.43)
plt.xticks([0.1,1,2,3,4.0,5.0,6.0])
plt.xlabel("Utility Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./Utility-Precision.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/ClassifierNoPrior/Utility-Privacy.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0.1, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 5.5, 6.0]
lrnmra=[6.80,5.19,4.50,4.09,3.81,3.63,3.51,3.44,3.40,3.37,3.34,3.33,3.31]
lrmra=[6.70,5.09,4.40,3.99,3.72,3.54,3.42,3.36,3.32,3.15,3.28,3.26,3.25]
nnnmra=[6.86,5.25,4.56,4.15,3.87,3.64,3.47,3.35,3.29,3.24,3.23,3.23,3.226]
nnmra=[7.14,5.54,4.84,4.44,4.15,3.93,3.74,3.61,3.51,3.43,3.38,3.35,3.33]
labels=[1,10,20,30,40,50]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')
plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.1,6.0)
plt.ylim(3.219,8.0)
plt.xticks([0.1,1,2,3,4.0,5.0,6.0])
plt.yticks([3.219,4.0,5.0,6.0,7,8])
plt.xlabel("Utility Budget")
plt.ylabel("Privacy Loss")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./Utility-Privacy.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/ClassifierPrior/Privacy-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0,0.1 ,0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0,1.5,2.0]
lrnmra=[2.31,6.76,10.43,13.72,16.69,19.33,21.72,23.87,25.80,27.54,29.10,34.83,38.19]
lrmra=[2.31,6.82,10.5,13.82,16.80,19.46,21.86,24.01,25.94,27.67,29.23,34.91,38.25]
nnnmra=[2.1,5.144,8.30,11.37,14.19,16.75,19.07,21.15,23.03,24.72,26.25,32.67,36.09]
nnmra=[2.1,5.52,8.88,12.02,14.86,17.40,19.66,21.69,23.51,25.13,26.59,32.71,35.90]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='lower right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.0,2.0)
plt.ylim(0.0,0.4)
plt.xticks([0,0.3,0.6,0.9,1.2,1.5,1.8,2.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./precision_minqr.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/ClassifierPrior/Privacy-Utility.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0,0.1, 0.2 ,0.3 ,0.4 ,0.5, 0.6, 0.7, 0.8,0.9,1.0,1.5,2.0]
lrmra=[2.95,2.27,1.98,1.74,1.54,1.38,1.23,1.09,0.98,0.88,0.79,0.478,0.283]
lrnmra=[3.62,2.72,2.34,2.06,1.82,1.62,1.44,1.29,1.15,1.03,0.92,0.542,0.322]
nnnmra=[4.01,2.82,2.42,2.12,1.874,1.66,1.48,1.324,1.184,1.06,0.95,0.568,0.337]
nnmra=[2.81,2.04,1.77,1.564,1.39,1.241,1.11,0.993,0.89,0.80,0.72,0.43,0.27]
labels=[1,10,20,30,40,50]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.0,2.0)
plt.ylim(0.0,4.1)
plt.xticks([0,0.4,0.8,1.2,1.6,2.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Utility Loss")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./Privacy-Utility.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/ClassifierPrior/Utility-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0,0.1,0.5,1, 1.5,2,2.5,3,3.5,4,5]
lrnmra=[43,41.15,33.73,24.58,16.29,10.79,7.46,5.86,5.0,4.37,3.53]
lrmra=[43,41.07,33.27,23.68,15.11,9.63,6.34,4.78,3.98,2.653,1.533]
nnnmra=[41,39.25,32.23,23.61,15.74,10.17,6.81,5.11,4.19,3.70,3.17]
nnmra=[41,38.54,30.36,21.22,12.56,6.62,3.54,2.4,2.24,2.06,1.99]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')

plt.ylabel("Precision")
# plt.plot(x,y,linewidth=3,label='Precision')
# #plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.0,5.0)
plt.xticks([0,1,2,3,4,5])
plt.xlabel("Utility Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./precision_minkl.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
# plt.ylabel("Precision")
# plt.plot(x,y,linewidth=3,label='Precision')
# #plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/ClassifierPrior/Utility-Privacy.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0.1,0.2,0.3,0.4,0.5,0.6,0.7,0.8,0.9,1, 1.5,2,2.5,3,3.5,4,5]
lrmra=[2.88,2.22,1.84,1.57,1.36,1.19,1.05,0.93,0.82,0.72,0.38,0.19,0.10,0.056,0.03,0.018,0.005]
lrnmra=[2.98,2.32,1.94,1.67,1.46,1.29,1.15,1.02,0.91,0.81,0.45,0.28,0.174,0.116,0.08,0.06,0.035]
nnnmra=[2.59,2.03,1.70,1.47,1.29,1.142,1.02,0.914,0.821,0.739,0.434,0.26,0.16,0.10,0.075,0.056,0.032]
nnmra=[2.42,1.86,1.53,1.30,1.122,0.98,0.86,0.75,0.66,0.58,0.28,0.12,0.04,0.013,0.004,0.0013,0.0001]
labels=[1,10,20,30,40,50]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.1,5.0)
plt.xticks([0.1,1,2,3,4,5])
plt.xlabel("Utility Budget")
plt.ylabel("Privacy Loss")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='../graph/lr_minkl.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
# plt.ylabel("Precision")
# plt.plot(x,y,linewidth=3,label='Precision')
# #plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierNoPrior/LR-Privacy-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[3.219,3.5,4.0,4.5,5.0,5.5,6.0]
lrnmra=[1.73,11.84,24.1,31.54,36.04,38.79,40.44]
lrmra=[1.73,11.84,24.1,31.54,36.04,38.79,40.44]
nnnmra=[5.60,13.79,23.71,29.72,33.37,35.59,36.93]
nnmra=[5.444,13.66,23.63,29.68,33.35,35.57,36.92]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')


plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='LR-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='LR-NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='lower right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(3.219,6.0)
plt.ylim(0.0,0.43)
plt.xticks([3.219,4.0,5.0,6.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./transfer_lr_3.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierNoPrior/LR-Utility-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0.1, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 5.5, 6.0]
lrnmra=[41.69,36.48,29.96,23.45,17.30,12.77,9.43,7.59,6.53,5.84,5.25,4.84,4.50]
lrmra=[41.62,36.11,29.22,22.33,15.97,11.34,7.76,5.97,4.98,3.30,3.67,3.13,2.70]
nnnmra=[39,34.53,30.07,25.61,21.14,16.68,12.59,9.45,7.28,6.23,5.91,5.69,5.56]
nnmra=[38.28,35.39,31.77,28.15,24.54,20.93,17.32,14.46,12.24,10.31,9.06,8.48,8.08]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')


plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='LR-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='LR-NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.1,6.0)
plt.ylim(0,0.43)
plt.xticks([0.1,1,2,3,4.0,5.0,6.0])
plt.xlabel("Utility Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./LR-Utility-Precision.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierNoPrior/NN-Privacy-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[3.219  ,3.5,4.0,4.5,5.0,5.5,6.0]
lrnmra=[13.32,18.88,25.62,29.70,32.18,33.68,34.59]
lrmra=[8.64,14.85,22.39,26.96,29.73,31.41,32.43]
nnnmra=[1.645,11.29,22.977,30.07,34.37,36.98,38.56]
nnmra=[1.645,11.29,22.977,30.07,34.37,36.98,38.56]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='NN-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='NN-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='lower right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(3.219,6.0)
plt.ylim(0.0,0.43)
plt.xticks([3.219,4.0,5.0,6.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./transfer_nn_3.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierNoPrior/NN-Utility-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0.1, 0.5, 1.0, 1.5, 2.0, 2.5, 3.0, 3.5, 4.0, 4.5, 5.0, 5.5, 6.0]
lrnmra=[35.19,31.94,27.88,23.82,20.07,17.49,15.60,14.65,14.29,14.04,13.87,13.77,13.70]
lrmra=[33.11,29.55,25.10,20.66,16.52,13.56,11.24,10.20,9.74,9.48,9.28,9.11,8.98]
nnnmra=[41,35.74,30.48,25.23,19.97,14.71,9.87,6.12,3.71,2.51,2.15,1.91,1.76]
nnmra=[40.15,36.79,32.57,28.36,24.15,19.93,15.72,12.32,9.76,7.54,6.07,5.31,4.76]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='NN-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='NN-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='NN-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='NN-NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.1,6.0)
plt.ylim(0,0.43)
plt.xticks([0.1,1,2,3,4.0,5.0,6.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./NN-Utility-Precision.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierPrior/LR-Privacy-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0,0.1 ,0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0,1.5,2.0]
lrnmra=[2.31,6.76,10.43,13.72,16.69,19.33,21.72,23.87,25.80,27.54,29.10,34.83,38.19]
lrmra=[2.31,6.82,10.5,13.82,16.80,19.46,21.86,24.01,25.94,27.67,29.23,34.91,38.25]
nnnmra=[7.16,10.98,13.90,16.50,18.80,20.85,22.68,24.32,25.79,27.11,28.30,32.68,35.28]
nnmra=[6.99,10.89,13.85,16.46,18.77,20.82,22.64,24.27,25.73,27.02,28.12,32.43,34.92]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',linestyle='dashed',label='LR-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',linestyle='dashdot',label='LR-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',linestyle='-',label='LR-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',linestyle='dotted',label='LR-NN-MRA')
 
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='lower right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.0,2.0)
plt.ylim(0.0,0.4)
plt.xticks([0,0.3,0.6,0.9,1.2,1.5,1.8,2.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./transfer_lr_minqr.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierPrior/LR-Utility-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0,0.1,0.5,1, 1.5,2,2.5,3,3.5,4,5]
lrnmra=[43,41.15,33.73,24.58,16.29,10.79,7.46,5.86,5.0,4.37,3.53]
lrmra=[43,41.07,33.27,23.68,15.11,9.63,6.34,4.78,3.98,2.653,1.533]
nnnmra=[39,37.64,32.16,25.4,19.15,14.42,11.08,9.84,8.83,8.54,8.33]
nnmra=[39,36.96,30.92,23.46,16.57,11.08,8.26,6.96,7.09,6.98,6.90]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')

plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',label='LR-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',label='LR-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',label='LR-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',label='LR-NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.0,5.0)
plt.xticks([0,1,2,3,4,5])
plt.xlabel("Utility Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./transfer_lr_minkl.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
# plt.ylabel("Precision")
# plt.plot(x,y,linewidth=3,label='Precision')
# #plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierPrior/NN-Privacy-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0.0,0.1 ,0.2, 0.3, 0.4, 0.5, 0.6, 0.7, 0.8, 0.9, 1.0,1.5,2.0]
lrnmra=[9.97,12.07,14.36,16.50,18.44,20.19,21.77,23.19,24.48,25.63,26.67,30.49,32.74]
lrmra=[6.79,9.48,11.94,14.18,16.19,18.00,19.62,21.07,22.38,23.55,24.60,28.45,30.74]
nnnmra=[2.1,5.144,8.30,11.37,14.19,16.75,19.07,21.15,23.03,24.72,26.25,32.67,36.09]
nnmra=[2.1,5.52,8.88,12.02,14.86,17.40,19.66,21.69,23.51,25.13,26.59,32.71,35.90]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')
plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',label='NN-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',label='NN-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',label='NN-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',label='NN-NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='lower right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.0,2.0)
plt.ylim(0.0,0.4)
plt.xticks([0,0.3,0.6,0.9,1.2,1.5,1.8,2.0])
plt.xlabel("Privacy Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./transfer_nn_minqr.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
#plt.ylabel("Precision")
#plt.plot(x,y,linewidth=3,label='Precision')
#plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()


==> figs/NoClassifierPrior/NN-Utility-Precision.py <==
import matplotlib.pyplot as plt
import matplotlib
import sys
import os
from matplotlib.backends.backend_pdf import PdfPages
import numpy as np
matplotlib.rc('xtick', labelsize=18)
matplotlib.rc('ytick', labelsize=18)
font = {'family' : 'normal',
            'size'   : 18,
            }
matplotlib.rc('font', **font)

matplotlib.rcParams['ps.useafm'] = True
matplotlib.rcParams['pdf.use14corefonts'] = True
#matplotlib.rcParams['text.usetex'] = True
matplotlib.rcParams['figure.figsize'] = 7,4
params = {'legend.fontsize': 14}
plt.rcParams.update(params)


###################
x=[0,0.1,0.5,1, 1.5,2,2.5,3,3.5,4,5]
lrnmra=[36,34.69,29.43,22.96,17.13,13.45,11.39,10.61,10.33,10.13,9.93]
lrmra=[36,32.66,27.28,20.65,14.68,10.85,8.5,7.66,7.30,7.1,6.4]
nnnmra=[41,39.25,32.23,23.61,15.74,10.17,6.81,5.11,4.19,3.70,3.17]
nnmra=[41,38.54,30.36,21.22,12.56,6.62,3.54,2.4,2.24,2.06,1.99]
labels=[1,10,20,30,40,50]
lrnmra=[i*0.01 for i in lrnmra]
lrmra=[i*0.01 for i in lrmra]
nnnmra=[i*0.01 for i in nnnmra]
nnmra=[i*0.01 for i in nnmra]
#plt.plot(x,z,linewidth=3,label="Privacy Risk (KL-Divergence)")
#plt.plot(x,y,linewidth=3,label='Number of App Added')
plt.plot(x,lrnmra,linewidth=3,marker='*',color='r',label='NN-LR-NMRA')
plt.plot(x,lrmra,linewidth=3,marker='+',color='b',label='NN-LR-MRA')
plt.plot(x,nnnmra,linewidth=3,marker='o',color='g',label='NN-NN-NMRA')
plt.plot(x,nnmra,linewidth=3,marker='s',color='y',label='NN-NN-MRA')
#plt.plot(x,z,linewidth=3,label='Precision')
#l=plt.axhline(y=0.56,color='r',linewidth=3,linestyle='dashed',label='Using Prior Probability Distribution')
plt.legend(loc='upper right',shadow=True)
#plt.axis([0,20,0.55,0.8])
#plt.show()
#plt.xticks(x,labels)
plt.xlim(0.0,5.0)
plt.xticks([0,1,2,3,4,5])
plt.xlabel("Utility Budget")
plt.ylabel("Precision")

plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)

save_file_name ='./NN-Utility-Precision.pdf'
pp = PdfPages(save_file_name)
pp.savefig()
pp.close()
plt.close()


############
#x=[0,1,2,3,4,5,6,7,8,9,10,11,12,13,14,15,16,17,18,19,20]
#z=[81.8692,78.721,77.5811,77.3653,76.7707,77.2295,76.7443,75.9513,76.3037,76.1419,76.8575,75.256,76.0113,75.2778,75.5443,75.0828,74.979,74.8987,75.2831,74.7917,74.7289]

#plt.plot(x,z,linewidth=3)

#plt.xlabel("Number of Added Fake Friends")
# plt.ylabel("Precision")
# plt.plot(x,y,linewidth=3,label='Precision')
# #plt.subplots_adjust(left=0.16, right=0.9, top=0.9, bottom=0.16)


# save_file_name = 'figures/figure1.pdf'
# pp = pdfpages(save_file_name)
# pp.savefig()
# pp.close()
# plt.close()

